Automatic Generation of Formula Simplifiers based on Conditional Rewrite Rules

This paper addresses the problem of creating simplifiers for logic formulas based on conditional term rewriting. In particular, the paper focuses on a program synthesis application where formula simplifications have been shown to have a significant impact. We show that by combining machine learning techniques with constraint-based synthesis, it is possible to synthesize a formula simplifier fully automatically from a corpus of representative problems, making it possible to create formula simplifiers tailored to specific problem domains. We demonstrate the benefits of our approach for synthesis benchmarks from the SyGuS competition and automated grading.

==> images/graphs/plots.py <==
#!/usr/bin/env python
# a bar plot with errorbars

import matplotlib
from matplotlib import mlab
matplotlib.use('Agg')
import matplotlib.pyplot
import matplotlib.pyplot as plt
from pylab import *
import sys
import MySQLdb
import signal
import numpy as numpie
import re
pre="./plots/"
AUTOGRADER='AutoGrader'
SYGUS='Sygus'
#plots.getPlots(AUTOGRADER,'AG1')
k=10
perlist = [(i*1.0)/k for i in range(100*k+1)]
db = MySQLdb.connect(host="localhost", user="root", passwd="", db="results")
cur = db.cursor()
ag_mapping = dict()
sy_mapping = dict()

def get_stmt_same(bench,optimsource):
    if(optimsource == 'AG1' and bench == AUTOGRADER):
        so_os_like= 'SO-OT-299%'
    elif(optimsource == 'AG2' and bench == AUTOGRADER):
        so_os_like= 'SO-OT-318%'
    elif(optimsource == 'SY1' and bench == SYGUS):
        so_os_like= 'SO-SY1-203%'
    elif(optimsource == 'SY2' and bench == SYGUS):
        so_os_like= 'SO-SY1-163%'
    else:
        print "Invalid input to get_stmt_same"
        sys.exit(1)
    
    return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem, cp.dagsize cp_sz, so.dagsize so_sz, do.dagsize do_sz from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource = 'DO-L1' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "' order by cp.DagFile asc"

def get_stmt_cross(bench,optimsource):
    main_so=dict()
    main_so[SYGUS] = 'SO-SY1-203%'
    main_so[AUTOGRADER] = 'SO-OT-299%'
    if(optimsource == 'AG1' and bench == SYGUS):
        so_os_like= 'SO-AG-F1'
    elif(optimsource == 'AG2' and bench == SYGUS):
        so_os_like= 'SO-AG-F2'
    elif(optimsource == 'SY1' and bench == AUTOGRADER):
        so_os_like= 'SO-SY-F1'
    else:
        print "Invalid input to get_stmt_cross"
        sys.exit(1)
    
    return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem, cp.dagsize cp_sz, so.dagsize so_sz, do.dagsize do_sz from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource like '"+main_so[bench]+"' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "' order by cp.DagFile asc"
    
def get_ot_stmt(bench, run):
    if(bench == AUTOGRADER):
        btab = 'OT_AG_C' + str(run)
    elif(bench == SYGUS):
        btab = 'OT_SY_CN' + str(run)
    else:
        print "Invalid input to get_ot_stmt"
        sys.exit(1)
        
    if(bench==SYGUS):
        return  "select id,(100-metric) perf from " + btab + " where id > 0 order by id asc"
    else:
        return  "select (id-50) as id,(100-metric) perf from " + btab + " where id > 50 order by id asc"
    
def execute_smt(stmt):
    cur.execute(stmt)
    x = cur.fetchall()
    #assume that first element is key and the rest are in a list
    r = dict()
    for a in x:
        r[a[0]] = a[1:]
    return r

rewriters = ['AG1','AG2','SY1','SY2']
benches = [AUTOGRADER,SYGUS]

def parseSketchData(r):
    #return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource = 'DO-L1' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "'"
    res= dict() 
    res ["cp"] = dict()
    res ["so"] = dict()
    res ["do"] = dict()
    for optim in res:
        res[optim]["mean"] = []
        res[optim]["median"] = []
        res[optim]["stdev"] = []
        res[optim]["mem"] = []
        res[optim]["size"] = []
        
    for i in r:
        elt = r[i]
        res['cp']['median'].append(elt[0])
        res['so']['median'].append(elt[1])
        res['do']['median'].append(elt[2])
        res['cp']['mean'].append(elt[3])
        res['so']['mean'].append(elt[4])
        res['do']['mean'].append(elt[5])
        res['cp']['stdev'].append(elt[6])
        res['so']['stdev'].append(elt[7])
        res['do']['stdev'].append(elt[8])
        res['cp']['mem'].append(elt[9])
        res['so']['mem'].append(elt[10])
        res['do']['mem'].append(elt[11])
        res['cp']['size'].append(elt[12])
        res['so']['size'].append(elt[13])
        res['do']['size'].append(elt[14])
    return res

    
def getLabel(type):
    if(type=='median'):
        return "Median Time (in seconds)"
    elif type == "mean":
        return "Average Time (in seconds)"
    elif type == "mem":
        return "Average Maximum Memory Used (in MBs)"
    elif type == "size":
        return "Number of Terms in the problem DAG"
    else:
        print "Invalid type of graph: " + type
        cc()
        sys.exit(0)
def getPlot(bench,optimsource,data,type,N,otherbench):
    print bench,optimsource,len(data['so']),type,N
        
    config_num = int(re.sub("[^0-9]","",optimsource))
    fig = plt.figure(figsize=(8*(N/17.0),6))
    #plt.savefig('foo.png', bbox_inches='tight')
    ax = fig.add_subplot(111)
    #fig, ax = plt.subplots()
    ind = numpie.arange(N)
    #w = 0.35
    ## the bars
    margin = 0.15
    w = (1.-2.*margin)/3.0
    
    rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel(type))
    if(otherbench != bench):
        title = 'Performance of '+ otherbench +' rewriter on '+bench+' Benchmarks'
    else:
        title = 'Performance on '+bench+' Benchmarks: Configuration ' + str(config_num)
    
    ax.set_title(title)
    xTickMarks = [bench[0] + str(i+1) for i in range(N)]#['Group'+str(i) for i in range(1,6)]
    ax.set_xticks(ind+2*w)
    xtickNames = ax.set_xticklabels(xTickMarks)
    plt.setp(xtickNames, rotation=0, fontsize=11)

    ## add a legend
    if(bench == otherbench):
        ax.legend( (rects1[0], rects2[0], rects3[0]), ('Baseline','Hand-crafted', 'Auto-generated') )
    else:
        ax.legend( (rects1[0], rects2[0], rects3[0]), ('Baseline','Auto-generated for ' + bench, 'Auto-generated for ' + otherbench ) )
    plt.savefig(pre+bench + '_' + optimsource+ '_' + type + '.png', bbox_inches='tight')
    plt.close(fig)
 
def getPlotPerc(bench,optimsource,data,type,N,otherbench):
    print bench,optimsource,len(data['so']),type,N
        
    config_num = int(re.sub("[^0-9]","",optimsource))
    fig = plt.figure(figsize=(8,6))
    #plt.savefig('foo.png', bbox_inches='tight')
    ax = fig.add_subplot(111)
    #fig, ax = plt.subplots()
    ind = numpie.arange(N)
    #w = 0.35
    ## the bars
    margin = 0.15
    w = (1.-2.*margin)/3.0
    srtd=dict()
    perc=dict()
    lines=dict()
    col =dict()
    col['cp'] = 'red'
    col['do'] = 'blue'
    col['so'] = 'green'
    for i in ['cp','do','so']:
        srtd[i]=sorted(data[i][type])
        perc[i] = mlab.prctile(srtd[i], p=perlist)
        lines[i] = ax.plot(perlist,perc[i],'-',color=col[i]) 
    
    # rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    # rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    # rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel(type))
    ax.set_xlabel('Percentile')
    if(otherbench != bench):
        title = 'Performance of '+ otherbench +' simplifier on '+bench+' Benchmarks'
    else:
        title = 'Performance of Auto-generated simplifier on '+bench
    
    ax.set_title(title)
    #xTickMarks = [bench[0] + str(i+1) for i in range(N)]#['Group'+str(i) for i in range(1,6)]
    #ax.set_xticks(ind+2*w)
    #xtickNames = ax.set_xticklabels(xTickMarks)
    #plt.setp(xtickNames, rotation=0, fontsize=11)

    ## add a legend
    if(bench == otherbench):
        ax.legend( (lines['cp'][0], lines['do'][0], lines['so'][0]), ('Baseline','Hand-crafted', 'Auto-generated'), loc='upper left' )
    else:
        ax.legend( (lines['cp'][0], lines['do'][0], lines['so'][0]), ('Baseline','Auto-generated for ' + bench, 'Auto-generated for ' + otherbench ) , loc='upper left')
    plt.savefig(pre+bench + '_' + optimsource+ '_' + type + '.png', bbox_inches='tight')
    plt.close(fig)
    
 
def getLinePlots():
    for bench in [AUTOGRADER,SYGUS]:
        r=dict()
        for run in [1,2]: 
            r[run] = execute_smt(get_ot_stmt(bench,run))
        #print r
        #plot two lines graphs in one figure
        fig = plt.figure(figsize=(12,6))
        #ax = fig.add_subplot(111)
        
        plt.plot(r[1].keys(),r[1].values(),marker='o',linestyle='--',color='r',label="Configuration 1")
        plt.plot(r[2].keys(),r[2].values(),marker='s',linestyle='--',color='b',label="Configuration 2")
        plt.xlabel('Iteration')
        plt.ylabel('Optimization Function')
        plt.title('Auto-tuner: variation in value of Optimization Function: ' + bench)
        plt.legend(loc='lower right')
        plt.savefig(pre + bench + '_tuning.png', bbox_inches='tight')
        plt.close(fig)
def getPlots():
    #get 3 plots of CP,DO and SO-autogenerated versions with error bars on Mean time
    #Mean Time, Median Time, AvgMaxMem
    
    for bench in [AUTOGRADER,SYGUS]:
        for optimsource in ['AG1','AG2','SY1','SY2']:
            for type in ['median','mean','mem','size']:
                if(optimsource == 'SY2' and bench == AUTOGRADER):
                    continue
                if(re.sub("[0-9]","",optimsource) == 'AG'):
                    otherbench = AUTOGRADER
                elif (re.sub("[0-9]","",optimsource) == 'SY'):
                    otherbench = SYGUS
                else:
                    cc()
                    print "Invalid optimsource"
                    sys.exit(1)
                #print bench, optimsource
                if(bench == otherbench):
                    stmt = get_stmt_same(bench,optimsource)
                else:
                    stmt = get_stmt_cross(bench,optimsource)
                r = execute_smt(stmt)                
                #get data
                N = len(r)
                data = parseSketchData(r)
                #getPlot(bench,optimsource,data,type,N,otherbench)
                getPlotPerc(bench,optimsource,data,type,N,otherbench)
    
    #plt.show()

#select name, origNodeNum , rewrittenNodeNum  from rewritten_results_seis where name like '%ubuntu%';
def plot_smt():
    r = execute_smt('select name, origNodeNum , rewrittenNodeNum  from rewritten_results_seis where name like \'%ubuntu%\';')
    #r[name] = [orig,rewritten]
    data = dict()
    data[0] = []
    data[1] = []
    for name in r:
        for i in [0,1]:
            data[i].append(r[name][i])
        
    fig = plt.figure(figsize=(8,6))
    ax = fig.add_subplot(111)
    srtd=dict()
    perc=dict()
    lines=dict()
    col =dict()
    col[0] = 'red'
    col[1] = 'green'
    for i in [0,1]: #0 is orig, 1 is rewritten
        srtd[i]=sorted(data[i])
        perc[i] = mlab.prctile(srtd[i], p=perlist)
        lines[i] = ax.plot(perlist,perc[i],'-',color=col[i]) 
    
    # rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    # rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    # rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel('size'))
    ax.set_xlabel('Percentile')
    ax.set_title('Auto-generated simplifier on SMTLIB QF_LIA benchmarks')

    ## add a legend
    ax.legend( (lines[0][0], lines[1][0]), ('Baseline','Auto-generated for SMTLIB' ) , loc='upper left')
    plt.savefig('smt_size.png', bbox_inches='tight')
    plt.close(fig)
    
def cc():
    cur.close()
    db.close()
    
def signal_handler(signal, frame):
    print('You pressed Ctrl+C!')
    cc()
    sys.exit(0)
signal.signal(signal.SIGINT, signal_handler)
matplotlib.rcParams.update({'font.size': 12})

#getLinePlots()
#getPlots()
plot_smt()
cc()




==> images/graphs/plots_cav.py <==
#!/usr/bin/env python
# a bar plot with errorbars

import matplotlib
from matplotlib import mlab
matplotlib.use('Agg')
import matplotlib.pyplot
import matplotlib.pyplot as plt
from pylab import *
import sys
import MySQLdb
import signal
import numpy as numpie
import re
pre="./newplots/"
AUTOGRADER='AutoGrader'
SYGUS='Sygus'
#plots.getPlots(AUTOGRADER,'AG1')
k=10
perlist = [(i*1.0)/k for i in range(100*k+1)]
db = MySQLdb.connect(host="localhost", user="root", passwd="", db="results")
cur = db.cursor()
ag_mapping = dict()
sy_mapping = dict()

def get_stmt_same(bench,optimsource):
    if(optimsource == 'AG1' and bench == 'AutoGrader'):
        so_os_in= "('SO-AV-%d','SO-AV-%db')" % (83,83)
    elif(optimsource == 'AG2' and bench == 'AutoGrader'):
        so_os_in= "('SO-AV-%d','SO-AV-%db')" % (91,91)
    elif(optimsource == 'SY1' and bench == 'Sygus'):
        so_os_in= "('SO-SV-%d','SO-SV-%db')" % (5,5)
    elif(optimsource == 'SY2' and bench == 'Sygus'):
        so_os_in= "('SO-SV-%d','SO-SV-%db')" % (26,26)
    else:
        print "Invalid input to get_stmt_same"
        sys.exit(1)
    
    return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem, cp.dagsize cp_sz, so.dagsize so_sz, do.dagsize do_sz from run_stats_cav16 cp, run_stats_cav16 do, run_stats_cav16 so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource = 'DO-L1' and so.benchmarkId = '" + bench+ "' and so.optimsource in " +so_os_in + " order by cp.DagFile asc"

def get_stmt_cross(bench,optimsource):
    main_so=dict()
    main_so[SYGUS] = 'SO-SY1-203%'
    main_so[AUTOGRADER] = 'SO-OT-299%'
    if(optimsource == 'AG1' and bench == SYGUS):
        so_os_like= 'SO-AG-F1'
    elif(optimsource == 'AG2' and bench == SYGUS):
        so_os_like= 'SO-AG-F2'
    elif(optimsource == 'SY1' and bench == AUTOGRADER):
        so_os_like= 'SO-SY-F1'
    else:
        print "Invalid input to get_stmt_cross"
        sys.exit(1)
    
    return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem, cp.dagsize cp_sz, so.dagsize so_sz, do.dagsize do_sz from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource like '"+main_so[bench]+"' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "' order by cp.DagFile asc"
    
def get_ot_stmt(bench, run):
    if(bench == 'AutoGrader'):
        btab = 'AG_CV_C' + str(run)
    elif(bench == 'Sygus'):
        btab = 'SY_CV_C' + str(run)
    else:
        print "Invalid input to get_ot_stmt"
        sys.exit(1)
        
    if(bench==SYGUS):
        return  "select id,(100-metric) perf from " + btab + " where id > 0 order by id asc"
    else:
        return  "select (id-50) as id,(100-metric) perf from " + btab + " where id > 50 order by id asc"
    
def execute_smt(stmt):
    cur.execute(stmt)
    x = cur.fetchall()
    #assume that first element is key and the rest are in a list
    r = dict()
    for a in x:
        r[a[0]] = a[1:]
    return r

rewriters = ['AG1','AG2','SY1','SY2']
benches = [AUTOGRADER,SYGUS]

def parseSketchData(r):
    #return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource = 'DO-L1' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "'"
    res= dict() 
    res ["cp"] = dict()
    res ["so"] = dict()
    res ["do"] = dict()
    for optim in res:
        res[optim]["mean"] = []
        res[optim]["median"] = []
        res[optim]["stdev"] = []
        res[optim]["mem"] = []
        res[optim]["size"] = []
        
    for i in r:
        elt = r[i]
        res['cp']['median'].append(elt[0])
        res['so']['median'].append(elt[1])
        res['do']['median'].append(elt[2])
        res['cp']['mean'].append(elt[3])
        res['so']['mean'].append(elt[4])
        res['do']['mean'].append(elt[5])
        res['cp']['stdev'].append(elt[6])
        res['so']['stdev'].append(elt[7])
        res['do']['stdev'].append(elt[8])
        res['cp']['mem'].append(elt[9])
        res['so']['mem'].append(elt[10])
        res['do']['mem'].append(elt[11])
        res['cp']['size'].append(elt[12])
        res['so']['size'].append(elt[13])
        res['do']['size'].append(elt[14])
    return res

    
def getLabel(type):
    if(type=='median'):
        return "Median Time (in seconds)"
    elif type == "mean":
        return "Average Time (in seconds)"
    elif type == "mem":
        return "Average Maximum Memory Used (in MBs)"
    elif type == "size":
        return "Number of Terms in the problem DAG"
    else:
        print "Invalid type of graph: " + type
        cc()
        sys.exit(0)
def getPlot(bench,optimsource,data,type,N,otherbench):
    print bench,optimsource,len(data['so']),type,N
        
    config_num = int(re.sub("[^0-9]","",optimsource))
    fig = plt.figure(figsize=(8*(N/17.0),6))
    #plt.savefig('foo.png', bbox_inches='tight')
    ax = fig.add_subplot(111)
    #fig, ax = plt.subplots()
    ind = numpie.arange(N)
    #w = 0.35
    ## the bars
    margin = 0.15
    w = (1.-2.*margin)/3.0
    
    rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel(type))
    if(otherbench != bench):
        title = 'Performance of '+ otherbench +' rewriter on '+bench+' Benchmarks'
    else:
        title = 'Performance on '+bench+' Benchmarks: Configuration ' + str(config_num)
    
    ax.set_title(title)
    xTickMarks = [bench[0] + str(i+1) for i in range(N)]#['Group'+str(i) for i in range(1,6)]
    ax.set_xticks(ind+2*w)
    xtickNames = ax.set_xticklabels(xTickMarks)
    plt.setp(xtickNames, rotation=0, fontsize=11)

    ## add a legend
    if(bench == otherbench):
        ax.legend( (rects1[0], rects2[0], rects3[0]), ('Baseline','Hand-crafted', 'Auto-generated') )
    else:
        ax.legend( (rects1[0], rects2[0], rects3[0]), ('Baseline','Auto-generated for ' + bench, 'Auto-generated for ' + otherbench ) )
    plt.savefig(pre+bench + '_' + optimsource+ '_' + type + '.png', bbox_inches='tight')
    plt.close(fig)
 
def getPlotPerc(bench,optimsource,data,type,N,otherbench):
    print bench,optimsource,len(data['so']),type,N
        
    config_num = int(re.sub("[^0-9]","",optimsource))
    fig = plt.figure(figsize=(8,6))
    #plt.savefig('foo.png', bbox_inches='tight')
    ax = fig.add_subplot(111)
    #fig, ax = plt.subplots()
    ind = numpie.arange(N)
    #w = 0.35
    ## the bars
    margin = 0.15
    w = (1.-2.*margin)/3.0
    srtd=dict()
    perc=dict()
    lines=dict()
    col =dict()
    col['cp'] = 'red'
    col['do'] = 'blue'
    col['so'] = 'green'
    for i in ['cp','do','so']:
        srtd[i]=sorted(data[i][type])
        perc[i] = mlab.prctile(srtd[i], p=perlist)
        lines[i] = ax.plot(perlist,perc[i],'-',color=col[i]) 
    
    # rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    # rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    # rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel(type))
    ax.set_xlabel('Percentile')
    if(otherbench != bench):
        title = 'Performance of '+ otherbench +' simplifier on '+bench+' Benchmarks'
    else:
        title = 'Performance of Auto-generated simplifier on '+bench
    
    ax.set_title(title)
    #xTickMarks = [bench[0] + str(i+1) for i in range(N)]#['Group'+str(i) for i in range(1,6)]
    #ax.set_xticks(ind+2*w)
    #xtickNames = ax.set_xticklabels(xTickMarks)
    #plt.setp(xtickNames, rotation=0, fontsize=11)

    ## add a legend
    if(bench == otherbench):
        ax.legend( (lines['cp'][0], lines['do'][0], lines['so'][0]), ('Baseline','Hand-crafted', 'Auto-generated'), loc='upper left' )
    else:
        ax.legend( (lines['cp'][0], lines['do'][0], lines['so'][0]), ('Baseline','Auto-generated for ' + bench, 'Auto-generated for ' + otherbench ) , loc='upper left')
    plt.savefig(pre+bench + '_' + optimsource+ '_' + type + '.png', bbox_inches='tight')
    plt.close(fig)
    
 
def getLinePlots():
    for bench in [AUTOGRADER,SYGUS]:
        r=dict()
        for run in [1,2]: 
            r[run] = execute_smt(get_ot_stmt(bench,run))
        #print r
        #plot two lines graphs in one figure
        fig = plt.figure(figsize=(12,6))
        #ax = fig.add_subplot(111)
        
        plt.plot(r[1].keys(),r[1].values(),marker='o',linestyle='--',color='r',label="Configuration 1")
        plt.plot(r[2].keys(),r[2].values(),marker='s',linestyle='--',color='b',label="Configuration 2")
        plt.xlabel('Iteration')
        plt.ylabel('Optimization Function')
        plt.title('Auto-tuner: variation in value of Optimization Function: ' + bench)
        plt.legend(loc='lower right')
        plt.savefig(pre + bench + '_tuning.png', bbox_inches='tight')
        plt.close(fig)
def getPlots():
    #get 3 plots of CP,DO and SO-autogenerated versions with error bars on Mean time
    #Mean Time, Median Time, AvgMaxMem
    
    for bench in [AUTOGRADER,SYGUS]:
        for optimsource in ['AG1','AG2','SY1','SY2']:
            for type in ['median','mean','mem','size']:
                if(optimsource == 'SY2' and bench == AUTOGRADER):
                    continue
                if(re.sub("[0-9]","",optimsource) == 'AG'):
                    otherbench = AUTOGRADER
                elif (re.sub("[0-9]","",optimsource) == 'SY'):
                    otherbench = SYGUS
                else:
                    cc()
                    print "Invalid optimsource"
                    sys.exit(1)
                #print bench, optimsource
                if(bench == otherbench):
                    stmt = get_stmt_same(bench,optimsource)
                else:
                    stmt = get_stmt_cross(bench,optimsource)
                r = execute_smt(stmt)                
                #get data
                N = len(r)
                data = parseSketchData(r)
                #getPlot(bench,optimsource,data,type,N,otherbench)
                getPlotPerc(bench,optimsource,data,type,N,otherbench)
    
    #plt.show()

#select name, origNodeNum , rewrittenNodeNum  from rewritten_results_seis where name like '%ubuntu%';
def plot_smt():
    r = execute_smt('select name, origNodeNum , rewrittenNodeNum  from rewritten_results_seis where name like \'%ubuntu%\';')
    #r[name] = [orig,rewritten]
    data = dict()
    data[0] = []
    data[1] = []
    for name in r:
        for i in [0,1]:
            data[i].append(r[name][i])
        
    fig = plt.figure(figsize=(8,6))
    ax = fig.add_subplot(111)
    srtd=dict()
    perc=dict()
    lines=dict()
    col =dict()
    col[0] = 'red'
    col[1] = 'green'
    for i in [0,1]: #0 is orig, 1 is rewritten
        srtd[i]=sorted(data[i])
        perc[i] = mlab.prctile(srtd[i], p=perlist)
        lines[i] = ax.plot(perlist,perc[i],'-',color=col[i]) 
    
    # rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    # rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    # rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel('size'))
    ax.set_xlabel('Percentile')
    ax.set_title('Auto-generated simplifier on SMTLIB QF_LIA benchmarks')

    ## add a legend
    ax.legend( (lines[0][0], lines[1][0]), ('Baseline','Auto-generated for SMTLIB' ) , loc='upper left')
    plt.savefig(pre +'smt_size.png', bbox_inches='tight')
    plt.close(fig)
    
def cc():
    cur.close()
    db.close()
    
def signal_handler(signal, frame):
    print('You pressed Ctrl+C!')
    cc()
    sys.exit(0)
signal.signal(signal.SIGINT, signal_handler)
matplotlib.rcParams.update({'font.size': 12})

getLinePlots()
getPlots()
plot_smt()
cc()




==> images/graphs/plots_vmcai.py <==
#!/usr/bin/env python
# a bar plot with errorbars

import matplotlib
from matplotlib import mlab
matplotlib.use('Agg')
import matplotlib.pyplot
import matplotlib.pyplot as plt
from pylab import *
import sys
import MySQLdb
import signal
import numpy as numpie
import re
pre="./plots/"
AUTOGRADER='AutoGrader'
SYGUS='Sygus'
#plots.getPlots(AUTOGRADER,'AG1')
k=10
perlist = [(i*1.0)/k for i in range(100*k+1)]
db = MySQLdb.connect(host="localhost", user="root", passwd="", db="results")
cur = db.cursor()
ag_mapping = dict()
sy_mapping = dict()

def get_stmt_same(bench,optimsource):
    if(optimsource == 'AG1' and bench == AUTOGRADER):
        so_os_like= 'SO-OT-299%'
    elif(optimsource == 'AG2' and bench == AUTOGRADER):
        so_os_like= 'SO-OT-318%'
    elif(optimsource == 'SY1' and bench == SYGUS):
        so_os_like= 'SO-SY1-203%'
    elif(optimsource == 'SY2' and bench == SYGUS):
        so_os_like= 'SO-SY1-163%'
    else:
        print "Invalid input to get_stmt_same"
        sys.exit(1)
    
    return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem, cp.dagsize cp_sz, so.dagsize so_sz, do.dagsize do_sz from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource = 'DO-L1' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "' order by cp.DagFile asc"

def get_stmt_cross(bench,optimsource):
    main_so=dict()
    main_so[SYGUS] = 'SO-SY1-203%'
    main_so[AUTOGRADER] = 'SO-OT-299%'
    if(optimsource == 'AG1' and bench == SYGUS):
        so_os_like= 'SO-AG-F1'
    elif(optimsource == 'AG2' and bench == SYGUS):
        so_os_like= 'SO-AG-F2'
    elif(optimsource == 'SY1' and bench == AUTOGRADER):
        so_os_like= 'SO-SY-F1'
    else:
        print "Invalid input to get_stmt_cross"
        sys.exit(1)
    
    return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem, cp.dagsize cp_sz, so.dagsize so_sz, do.dagsize do_sz from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource like '"+main_so[bench]+"' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "' order by cp.DagFile asc"
    
def get_ot_stmt(bench, run):
    if(bench == AUTOGRADER):
        btab = 'OT_AG_C' + str(run)
    elif(bench == SYGUS):
        btab = 'OT_SY_CN' + str(run)
    else:
        print "Invalid input to get_ot_stmt"
        sys.exit(1)
        
    if(bench==SYGUS):
        return  "select id,(100-metric) perf from " + btab + " where id > 0 order by id asc"
    else:
        return  "select (id-50) as id,(100-metric) perf from " + btab + " where id > 50 order by id asc"
    
def execute_smt(stmt):
    cur.execute(stmt)
    x = cur.fetchall()
    #assume that first element is key and the rest are in a list
    r = dict()
    for a in x:
        r[a[0]] = a[1:]
    return r

rewriters = ['AG1','AG2','SY1','SY2']
benches = [AUTOGRADER,SYGUS]

def parseSketchData(r):
    #return "select cp.DagFile, cp.SolutionMedianTime cp_median, so.SolutionMedianTime so_median, do.SolutionMedianTime do_median, cp.SolutionAvgTime cp_avg, so.SolutionAvgTime so_avg, do.SolutionAvgTime do_avg,  cp.SolutionStDevTime cp_std, so.SolutionStDevTime so_std, do.SolutionStDevTime do_std, cp.SolutionAvgMaxMem cp_mem, so.SolutionAvgMaxMem so_mem, do.SolutionAvgMaxMem do_mem from run_stats_vmcai cp, run_stats_vmcai do, run_stats_vmcai so where cp.dagfile = do.dagfile and cp.dagfile = so.dagfile and cp.optimsource ='CP' and do.optimsource = 'DO-L1' and so.benchmarkId = '" + bench+ "' and so.optimsource like '" +so_os_like + "'"
    res= dict() 
    res ["cp"] = dict()
    res ["so"] = dict()
    res ["do"] = dict()
    for optim in res:
        res[optim]["mean"] = []
        res[optim]["median"] = []
        res[optim]["stdev"] = []
        res[optim]["mem"] = []
        res[optim]["size"] = []
        
    for i in r:
        elt = r[i]
        res['cp']['median'].append(elt[0])
        res['so']['median'].append(elt[1])
        res['do']['median'].append(elt[2])
        res['cp']['mean'].append(elt[3])
        res['so']['mean'].append(elt[4])
        res['do']['mean'].append(elt[5])
        res['cp']['stdev'].append(elt[6])
        res['so']['stdev'].append(elt[7])
        res['do']['stdev'].append(elt[8])
        res['cp']['mem'].append(elt[9])
        res['so']['mem'].append(elt[10])
        res['do']['mem'].append(elt[11])
        res['cp']['size'].append(elt[12])
        res['so']['size'].append(elt[13])
        res['do']['size'].append(elt[14])
    return res

    
def getLabel(type):
    if(type=='median'):
        return "Median Time (in seconds)"
    elif type == "mean":
        return "Average Time (in seconds)"
    elif type == "mem":
        return "Average Maximum Memory Used (in MBs)"
    elif type == "size":
        return "Number of Terms in the problem DAG"
    else:
        print "Invalid type of graph: " + type
        cc()
        sys.exit(0)
def getPlot(bench,optimsource,data,type,N,otherbench):
    print bench,optimsource,len(data['so']),type,N
        
    config_num = int(re.sub("[^0-9]","",optimsource))
    fig = plt.figure(figsize=(8*(N/17.0),6))
    #plt.savefig('foo.png', bbox_inches='tight')
    ax = fig.add_subplot(111)
    #fig, ax = plt.subplots()
    ind = numpie.arange(N)
    #w = 0.35
    ## the bars
    margin = 0.15
    w = (1.-2.*margin)/3.0
    
    rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel(type))
    if(otherbench != bench):
        title = 'Performance of '+ otherbench +' rewriter on '+bench+' Benchmarks'
    else:
        title = 'Performance on '+bench+' Benchmarks: Configuration ' + str(config_num)
    
    ax.set_title(title)
    xTickMarks = [bench[0] + str(i+1) for i in range(N)]#['Group'+str(i) for i in range(1,6)]
    ax.set_xticks(ind+2*w)
    xtickNames = ax.set_xticklabels(xTickMarks)
    plt.setp(xtickNames, rotation=0, fontsize=11)

    ## add a legend
    if(bench == otherbench):
        ax.legend( (rects1[0], rects2[0], rects3[0]), ('Baseline','Hand-crafted', 'Auto-generated') )
    else:
        ax.legend( (rects1[0], rects2[0], rects3[0]), ('Baseline','Auto-generated for ' + bench, 'Auto-generated for ' + otherbench ) )
    plt.savefig(pre+bench + '_' + optimsource+ '_' + type + '.png', bbox_inches='tight')
    plt.close(fig)
 
def getPlotPerc(bench,optimsource,data,type,N,otherbench):
    print bench,optimsource,len(data['so']),type,N
        
    config_num = int(re.sub("[^0-9]","",optimsource))
    fig = plt.figure(figsize=(8,6))
    #plt.savefig('foo.png', bbox_inches='tight')
    ax = fig.add_subplot(111)
    #fig, ax = plt.subplots()
    ind = numpie.arange(N)
    #w = 0.35
    ## the bars
    margin = 0.15
    w = (1.-2.*margin)/3.0
    srtd=dict()
    perc=dict()
    lines=dict()
    col =dict()
    col['cp'] = 'red'
    col['do'] = 'blue'
    col['so'] = 'green'
    for i in ['cp','do','so']:
        srtd[i]=sorted(data[i][type])
        perc[i] = mlab.prctile(srtd[i], p=perlist)
        lines[i] = ax.plot(perlist,perc[i],'-',color=col[i]) 
    
    # rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    # rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    # rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel(type))
    ax.set_xlabel('Percentile')
    if(otherbench != bench):
        title = 'Performance of '+ otherbench +' simplifier on '+bench+' Benchmarks'
    else:
        title = 'Performance of Auto-generated simplifier on '+bench
    
    ax.set_title(title)
    #xTickMarks = [bench[0] + str(i+1) for i in range(N)]#['Group'+str(i) for i in range(1,6)]
    #ax.set_xticks(ind+2*w)
    #xtickNames = ax.set_xticklabels(xTickMarks)
    #plt.setp(xtickNames, rotation=0, fontsize=11)

    ## add a legend
    if(bench == otherbench):
        ax.legend( (lines['cp'][0], lines['do'][0], lines['so'][0]), ('Baseline','Hand-crafted', 'Auto-generated'), loc='upper left' )
    else:
        ax.legend( (lines['cp'][0], lines['do'][0], lines['so'][0]), ('Baseline','Auto-generated for ' + bench, 'Auto-generated for ' + otherbench ) , loc='upper left')
    plt.savefig(pre+bench + '_' + optimsource+ '_' + type + '.png', bbox_inches='tight')
    plt.close(fig)
    
 
def getLinePlots():
    for bench in [AUTOGRADER,SYGUS]:
        r=dict()
        for run in [1,2]: 
            r[run] = execute_smt(get_ot_stmt(bench,run))
        #print r
        #plot two lines graphs in one figure
        fig = plt.figure(figsize=(12,6))
        #ax = fig.add_subplot(111)
        
        plt.plot(r[1].keys(),r[1].values(),marker='o',linestyle='--',color='r',label="Configuration 1")
        plt.plot(r[2].keys(),r[2].values(),marker='s',linestyle='--',color='b',label="Configuration 2")
        plt.xlabel('Iteration')
        plt.ylabel('Optimization Function')
        plt.title('Auto-tuner: variation in value of Optimization Function: ' + bench)
        plt.legend(loc='lower right')
        plt.savefig(pre + bench + '_tuning.png', bbox_inches='tight')
        plt.close(fig)
def getPlots():
    #get 3 plots of CP,DO and SO-autogenerated versions with error bars on Mean time
    #Mean Time, Median Time, AvgMaxMem
    
    for bench in [AUTOGRADER,SYGUS]:
        for optimsource in ['AG1','AG2','SY1','SY2']:
            for type in ['median','mean','mem','size']:
                if(optimsource == 'SY2' and bench == AUTOGRADER):
                    continue
                if(re.sub("[0-9]","",optimsource) == 'AG'):
                    otherbench = AUTOGRADER
                elif (re.sub("[0-9]","",optimsource) == 'SY'):
                    otherbench = SYGUS
                else:
                    cc()
                    print "Invalid optimsource"
                    sys.exit(1)
                #print bench, optimsource
                if(bench == otherbench):
                    stmt = get_stmt_same(bench,optimsource)
                else:
                    stmt = get_stmt_cross(bench,optimsource)
                r = execute_smt(stmt)                
                #get data
                N = len(r)
                data = parseSketchData(r)
                #getPlot(bench,optimsource,data,type,N,otherbench)
                getPlotPerc(bench,optimsource,data,type,N,otherbench)
    
    #plt.show()

#select name, origNodeNum , rewrittenNodeNum  from rewritten_results_seis where name like '%ubuntu%';
def plot_smt():
    r = execute_smt('select name, origNodeNum , rewrittenNodeNum  from rewritten_results_seis where name like \'%ubuntu%\';')
    #r[name] = [orig,rewritten]
    data = dict()
    data[0] = []
    data[1] = []
    for name in r:
        for i in [0,1]:
            data[i].append(r[name][i])
        
    fig = plt.figure(figsize=(8,6))
    ax = fig.add_subplot(111)
    srtd=dict()
    perc=dict()
    lines=dict()
    col =dict()
    col[0] = 'red'
    col[1] = 'green'
    for i in [0,1]: #0 is orig, 1 is rewritten
        srtd[i]=sorted(data[i])
        perc[i] = mlab.prctile(srtd[i], p=perlist)
        lines[i] = ax.plot(perlist,perc[i],'-',color=col[i]) 
    
    # rects1 = ax.bar(ind+margin, data['cp'][type], width=w, color='red')
    # rects2 = ax.bar(ind+margin+w, data['do'][type], width=w, color='yellow')
    # rects3 = ax.bar(ind+margin+2*w, data['so'][type], width=w, color='green')
                   
    # rects2 = ax.bar(ind+w, data['so']['mean'], width,
                    # color='red',
                    # yerr=data['so']['stdev'],
                    # error_kw=dict(elinewidth=2,ecolor='black'))
    #ax.set_xlim(-2*w,len(ind)+w)
    #ax.set_ylim(0,45)
    ax.set_ylabel(getLabel('size'))
    ax.set_xlabel('Percentile')
    ax.set_title('Auto-generated simplifier on SMTLIB QF_LIA benchmarks')

    ## add a legend
    ax.legend( (lines[0][0], lines[1][0]), ('Baseline','Auto-generated for SMTLIB' ) , loc='upper left')
    plt.savefig('smt_size.png', bbox_inches='tight')
    plt.close(fig)
    
def cc():
    cur.close()
    db.close()
    
def signal_handler(signal, frame):
    print('You pressed Ctrl+C!')
    cc()
    sys.exit(0)
signal.signal(signal.SIGINT, signal_handler)
matplotlib.rcParams.update({'font.size': 12})

#getLinePlots()
#getPlots()
plot_smt()
cc()



